An analytical approximation for the Einstein-dilaton-Gauss-Bonnet black hole metric

We construct an analytical approximation for the numerical black hole metric of P. Kanti, et. al. [PRD54, 5049 (1996)] in the four-dimensional Einstein-dilaton-Gauss-Bonnet (EdGB) theory. The continued fraction expansion in terms of a compactified radial coordinate, used here, converges slowly when the dilaton coupling approaches its extremal values, but for a black hole far from the extremal state, the analytical formula has a maximal relative error of a fraction of one percent already within the third order of the continued fraction expansion. The suggested analytical representation of the numerical black hole metric is relatively compact and good approximation in the whole space outside the black hole event horizon. Therefore, it can serve in the same way as an exact solution when analyzing particles' motion, perturbations, quasinormal modes, Hawking radiation, accreting disks and many other problems in the vicinity of a black hole. In addition, we construct the approximate analytical expression for the dilaton field.

==> anc/Approximation.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     39117,       1011]
NotebookOptionsPosition[     38168,        975]
NotebookOutlinePosition[     38512,        990]
CellTagsIndexPosition[     38469,        987]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "x_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]"}], "+", 
        RowBox[{"a", "[", "0", "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "3"], " ", 
       RowBox[{"a", "[", "1", "]"}]}], 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"a", "[", "2", "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{"a", "[", "3", "]"}]}]}]]}]]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "x_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", "0", "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", 
         RowBox[{"b", "[", "1", "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{"b", "[", "2", "]"}]}]}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "x_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", "0", "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", 
         RowBox[{"f", "[", "1", "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{"f", "[", "2", "]"}]}]}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Parametrization", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{
       FractionBox["p", "11"], "-", 
       FractionBox[
        SuperscriptBox["p", "2"], "131"]}]}], ",", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      FractionBox[
       RowBox[{"p", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["3", "22"], "+", 
          FractionBox[
           RowBox[{"2", " ", "p"}], "29"], "-", 
          FractionBox[
           SuperscriptBox["p", "2"], "18"]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"4", "p"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["p", "13"]}], "+", 
        FractionBox[
         SuperscriptBox["p", "2"], "19"], "+", 
        FractionBox[
         SuperscriptBox["p", "3"], "40"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "5"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"11", " ", "p"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["11", "13"]}], "+", 
          FractionBox[
           RowBox[{"15", " ", "p"}], "19"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "p"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["22", "9"], "-", 
        FractionBox[
         RowBox[{"5", " ", "p"}], "7"]}], 
       RowBox[{"1", "-", "p"}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "p"}], "27"]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["p", "2"]}], "13"], "-", 
        FractionBox[
         SuperscriptBox["p", "3"], "8"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"9", " ", "p"}], "13"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["151", "10"], "-", 
        FractionBox[
         RowBox[{"248", " ", "p"}], "19"], "-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["p", "2"]}], "12"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", " ", "p"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"48", " ", "p"}], "11"], "+", 
        FractionBox[
         RowBox[{"222", " ", 
          SuperscriptBox["p", "2"]}], "19"], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["p", "3"]}]}], 
       RowBox[{"1", "+", 
        RowBox[{"35", " ", "p"}]}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"57", " ", "p"}], "17"], "+", 
        FractionBox[
         RowBox[{"89", " ", 
          SuperscriptBox["p", "2"]}], "6"]}], 
       RowBox[{"1", "+", 
        RowBox[{"25", " ", "p"}]}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["8", "15"], "+", 
        FractionBox[
         RowBox[{"13", " ", "p"}], "8"], "-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["p", "2"]}], "9"]}], 
       RowBox[{"1", "-", "p"}]]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
  3.707125456630925*^9, 3.7071255620690928`*^9}, {3.7071258994676285`*^9, 
  3.7071259201246595`*^9}}],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"\[CapitalGamma]", "[", "r", "]"}]]], "Text",
 CellChangeTimes->{{3.7071430941411395`*^9, 3.707143113750106*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp\[CapitalGamma]", "[", "r_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["r0", "r"]}], ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"1", "-", 
        FractionBox["r0", "r"]}], "]"}]}], "/.", "Parametrization"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.70426886290783*^9, 3.7042689367060194`*^9}, {
   3.7071255658990974`*^9, 3.707125644724215*^9}, 3.7071258163904905`*^9, {
   3.707143075974122*^9, 3.707143087983797*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "r0"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11528", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "338485"}], "+", 
         RowBox[{"167871", " ", "p"}], "+", 
         RowBox[{"937132", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1091895", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"325377", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"263522875", "+", 
         RowBox[{"497564855", " ", "p"}], "-", 
         RowBox[{"2160940683", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"1833700801", " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"382791763", " ", 
          SuperscriptBox["p", "4"]}], "-", 
         RowBox[{"54635232", " ", 
          SuperscriptBox["p", "5"]}], "+", 
         RowBox[{"3579147", " ", 
          SuperscriptBox["p", "6"]}]}], ")"}], " ", 
       SuperscriptBox["r", "3"], " ", "r0"}], "-", 
      RowBox[{"124488", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1310"}], "+", 
         RowBox[{"1551", " ", "p"}], "-", 
         RowBox[{"514", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["r0", "2"]}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"283646440", "-", 
         RowBox[{"1112933120", " ", "p"}], "+", 
         RowBox[{"1868830098", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1478746401", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"470844780", " ", 
          SuperscriptBox["p", "4"]}], "-", 
         RowBox[{"32741280", " ", 
          SuperscriptBox["p", "5"]}]}], ")"}], " ", "r", " ", 
       SuperscriptBox["r0", "3"]}], "+", 
      RowBox[{"1441", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "234080"}], "+", 
         RowBox[{"345600", " ", "p"}], "-", 
         RowBox[{"85004", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"36868", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"11115", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["r0", "4"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"11528", " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"8", " ", "p"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}], " ", 
    SuperscriptBox["r", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "67697"}], "-", 
         RowBox[{"74741", " ", "p"}], "+", 
         RowBox[{"108459", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", "r"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"36575", "+", 
         RowBox[{"121424", " ", "p"}], "-", 
         RowBox[{"124020", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", "r0"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7071431457215247`*^9}]
}, Open  ]],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"\[CapitalLambda]", "[", "r", "]"}]]], "Text",
 CellChangeTimes->{{3.7071430941411395`*^9, 3.7071431302969027`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp\[CapitalLambda]", "[", "r_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"1", "-", 
         FractionBox["r0", "r"]}], "]"}], "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["r0", "r"]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"1", "-", 
         FractionBox["r0", "r"]}], "]"}]}]], "/.", "Parametrization"}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.70426886290783*^9, 3.7042689367060194`*^9}, {
   3.7071255658990974`*^9, 3.707125644724215*^9}, 3.7071258163904905`*^9, {
   3.707143075974122*^9, 3.7071430888268394`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2882", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"3", " ", "p"}]}], ")"}], " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "67697"}], "-", 
         RowBox[{"74741", " ", "p"}], "+", 
         RowBox[{"108459", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", "r"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"36575", "+", 
         RowBox[{"121424", " ", "p"}], "-", 
         RowBox[{"124020", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", "r0"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "297882"}], "+", 
          RowBox[{"533046", " ", "p"}], "-", 
          RowBox[{"262075", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"24795", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}], " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{"223782", "-", 
          RowBox[{"348366", " ", "p"}], "+", 
          RowBox[{"110455", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"16245", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}], " ", "r", " ", "r0"}], "-", 
       RowBox[{"95", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3640"}], "+", 
          RowBox[{"8312", " ", "p"}], "-", 
          RowBox[{"6075", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"1404", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}], " ", 
        SuperscriptBox["r0", "2"]}]}], ")"}], "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"81", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"13", "-", 
       RowBox[{"9", " ", "p"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "r0"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22914", "-", 
          RowBox[{"25140", " ", "p"}], "+", 
          RowBox[{"2755", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}], " ", "r"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17214"}], "+", 
          RowBox[{"14880", " ", "p"}], "+", 
          RowBox[{"1805", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}], " ", "r0"}]}], ")"}], "2"], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11528", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "338485"}], "+", 
         RowBox[{"167871", " ", "p"}], "+", 
         RowBox[{"937132", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1091895", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"325377", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"263522875", "+", 
         RowBox[{"497564855", " ", "p"}], "-", 
         RowBox[{"2160940683", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"1833700801", " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"382791763", " ", 
          SuperscriptBox["p", "4"]}], "-", 
         RowBox[{"54635232", " ", 
          SuperscriptBox["p", "5"]}], "+", 
         RowBox[{"3579147", " ", 
          SuperscriptBox["p", "6"]}]}], ")"}], " ", 
       SuperscriptBox["r", "3"], " ", "r0"}], "-", 
      RowBox[{"124488", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1310"}], "+", 
         RowBox[{"1551", " ", "p"}], "-", 
         RowBox[{"514", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["r0", "2"]}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"283646440", "-", 
         RowBox[{"1112933120", " ", "p"}], "+", 
         RowBox[{"1868830098", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"1478746401", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"470844780", " ", 
          SuperscriptBox["p", "4"]}], "-", 
         RowBox[{"32741280", " ", 
          SuperscriptBox["p", "5"]}]}], ")"}], " ", "r", " ", 
       SuperscriptBox["r0", "3"]}], "+", 
      RowBox[{"1441", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "234080"}], "+", 
         RowBox[{"345600", " ", "p"}], "-", 
         RowBox[{"85004", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"36868", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"11115", " ", 
          SuperscriptBox["p", "4"]}]}], ")"}], " ", 
       SuperscriptBox["r0", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.707143145746526*^9}]
}, Open  ]],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"\[Phi]", "[", "r", "]"}]]], "Text",
 CellChangeTimes->{{3.7071430941411395`*^9, 3.707143138627199*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp\[Phi]", "[", "r_", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"1", "-", 
       FractionBox["r0", "r"]}], "]"}], "/.", "Parametrization"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.70426886290783*^9, 3.7042689367060194`*^9}, {
   3.7071255658990974`*^9, 3.707125644724215*^9}, 3.7071258163904905`*^9, {
   3.707143075974122*^9, 3.7071430888268394`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3553", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "552"}], "-", 
       RowBox[{"33345", " ", "p"}], "-", 
       RowBox[{"495740", " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"151275", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"665000", " ", 
        SuperscriptBox["p", "4"]}]}], ")"}], " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "40128"}], "-", 
       RowBox[{"2026521", " ", "p"}], "-", 
       RowBox[{"28150276", " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"59342385", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"118881205", " ", 
        SuperscriptBox["p", "4"]}], "-", 
       RowBox[{"51481925", " ", 
        SuperscriptBox["p", "5"]}], "+", 
       RowBox[{"19855000", " ", 
        SuperscriptBox["p", "6"]}]}], ")"}], " ", "r", " ", "r0"}], "+", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1311912"}], "-", 
       RowBox[{"73328412", " ", "p"}], "-", 
       RowBox[{"59873910", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"849406785", " ", 
        SuperscriptBox["p", "3"]}], "-", 
       RowBox[{"1035077725", " ", 
        SuperscriptBox["p", "4"]}], "+", 
       RowBox[{"337535000", " ", 
        SuperscriptBox["p", "5"]}]}], ")"}], " ", 
     SuperscriptBox["r0", "2"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"3553", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"60", " ", "p"}], "+", 
      RowBox[{"875", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}], " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "552"}], "-", 
         RowBox[{"225", " ", "p"}], "+", 
         RowBox[{"760", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", "r"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"192", "+", 
         RowBox[{"585", " ", "p"}], "-", 
         RowBox[{"760", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", "r0"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7071431457655272`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r0", "=", "1"}], ",", 
     RowBox[{"p", "=", 
      RowBox[{"1", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp\[CapitalGamma]", "[", "r", "]"}], ",", 
       RowBox[{"Exp\[CapitalLambda]", "[", "r", "]"}], ",", 
       RowBox[{"Exp\[Phi]", "[", "r", "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "r0", ",", 
       RowBox[{"10", " ", "r0"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(\[ExponentialE]\), \
\(\[CapitalGamma]\)]\),\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\
\[CapitalLambda]\)]\),\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\[Phi]\)]\)\
\>\""}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.7048657199375*^9, 3.70486575165625*^9}, {
   3.704865793578125*^9, 3.704865849265625*^9}, {3.704865907875*^9, 
   3.704865935171875*^9}, {3.704865988890625*^9, 3.7048660148125*^9}, {
   3.70486605390625*^9, 3.704866059640625*^9}, {3.70486648778125*^9, 
   3.70486650940625*^9}, {3.704866543109375*^9, 3.7048665605625*^9}, {
   3.704867659640625*^9, 3.704867724546875*^9}, {3.704867838078125*^9, 
   3.704867894859375*^9}, {3.704868095578125*^9, 3.704868104453125*^9}, {
   3.704868146953125*^9, 3.704868147234375*^9}, {3.704870229328125*^9, 
   3.70487026909375*^9}, {3.704870550578125*^9, 3.70487055896875*^9}, {
   3.704870745875*^9, 3.704870746984375*^9}, {3.704870866875*^9, 
   3.704870870484375*^9}, {3.70487091090625*^9, 3.704870921375*^9}, {
   3.704870958515625*^9, 3.704870964421875*^9}, {3.70487100190625*^9, 
   3.704871005*^9}, {3.704871050640625*^9, 3.70487107196875*^9}, {
   3.70487111021875*^9, 3.704871120265625*^9}, {3.704871157953125*^9, 
   3.704871158484375*^9}, {3.7048775308391247`*^9, 3.704877537292143*^9}, {
   3.7048776226803703`*^9, 3.7048776837699394`*^9}, {3.704877738760046*^9, 
   3.7048777682041025`*^9}, {3.704877821307212*^9, 3.704877851608271*^9}, {
   3.7048778950193586`*^9, 3.7048779678575125`*^9}, 3.7048780734998693`*^9, {
   3.707125695834291*^9, 3.707125799051465*^9}, {3.707125829663511*^9, 
   3.707125856119562*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hk81PseBvA5g5wQQ5OypPhZW8ilRM58voqoTlGWg6ZD5NqKOmhxiCwl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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3081AccwHF31484Dye6wg3ntx4oo5mHy+b7RXmZllZRu2b0qmsVmdau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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk41csfB/DjcJRdSLboOG1SRCGKz+RGWpBIFEX3ylKIKCldey6JypbK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \
\\(\[CapitalGamma]\\)]\\),\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\
\[CapitalLambda]\\)]\\),\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\
\[Phi]\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{1, 0},
  PlotRange->{{1, 10}, {0., 1.8921889439473112`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.7048775828872957`*^9, 3.7048776847399406`*^9, {3.7048777694721065`*^9, 
   3.7048777855881424`*^9}, {3.70487783936425*^9, 3.7048778519882717`*^9}, {
   3.7048778967453628`*^9, 3.7048779074913836`*^9}, {3.704877939573454*^9, 
   3.7048779684875135`*^9}, 3.7048780750858727`*^9, {3.707125738536358*^9, 
   3.7071258578335648`*^9}, 3.7071259297436733`*^9, 3.707143145837531*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Zeta]", ",", 
      FractionBox["1", 
       RowBox[{"\[Epsilon]", "+", "1"}]]}], "}"}], "/.", "Parametrization"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"p", ",", " ", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Zeta]\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(r\), \(0\)]\)/2M\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7071259370146885`*^9, 3.7071260816979218`*^9}, {
  3.707126112206974*^9, 3.707126154951042*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxV1nk4VWsXAHCz4pouDaRCVKYuZUpppaRQiZup0b2SyBBRQsoQmYfIeDau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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"\[Zeta]\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)/2M\"", TraditionalForm]},
  AxesOrigin->{0, 0.9},
  PlotRange->{{0., 0.030038195927044077`}, {0.9, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.707125974114752*^9, 3.7071260820779223`*^9}, 
   3.707126112906975*^9, 3.7071261560610437`*^9, 3.7071431458665333`*^9}]
}, Open  ]]
},
WindowSize->{1048, 649},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 6368, 209, 331, "Input"],
Cell[6916, 231, 173, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[7114, 238, 595, 16, 47, "Input"],
Cell[7712, 256, 3440, 99, 121, "Output"]
}, Open  ]],
Cell[11167, 358, 176, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[11368, 365, 747, 21, 66, "Input"],
Cell[12118, 388, 5242, 152, 178, "Output"]
}, Open  ]],
Cell[17375, 543, 164, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[17564, 550, 481, 12, 47, "Input"],
Cell[18048, 564, 2248, 68, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20333, 637, 2481, 49, 77, "Input"],
Cell[22817, 688, 9344, 163, 245, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32198, 856, 800, 23, 74, "Input"],
Cell[33001, 881, 5151, 91, 252, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

